Parallel Integer Sort: Theory and Practice

Integer sorting is a fundamental problem in computer science. This paper studies parallel integer sort both in theory and in practice. In theory, we show tighter bounds for a class of existing practical integer sort algorithms, which provides a solid theoretical foundation for their widespread usage in practice and strong performance. In practice, we design a new integer sorting algorithm, \textsf{DovetailSort}, that is theoretically-efficient and has good practical performance. In particular, \textsf{DovetailSort} overcomes a common challenge in existing parallel integer sorting algorithms, which is the difficulty of detecting and taking advantage of duplicate keys. The key insight in \textsf{DovetailSort} is to combine algorithmic ideas from both integer- and comparison-sorting algorithms. In our experiments, \textsf{DovetailSort} achieves competitive or better performance than existing state-of-the-art parallel integer and comparison sorting algorithms on various synthetic and real-world datasets.

==> figures/heavy-key.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math
import os

# input: csv data as triples of (tag, test_name, running_time)

if not(os.path.exists("output") and os.path.isdir("output")):
  os.mkdir("output")

data = []
ct = 0
with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    bit = int(row[0])
    dist = row[1]
    param = row[2]
    dist_and_param = str(dist) + "\n" + str(param) + "\n"

    dt = float(row[3])
    msd = float(row[4])

    data.append([dist_and_param,"DTSort",dt])
    data.append([dist_and_param,"Plain",msd])

full_df = pd.DataFrame(data, columns = ["Instance", "System", "Time"])

plt.figure()

times = set(full_df["Time"])
min_time = min(times)
max_time = max(times)

plt.style.use(['seaborn-darkgrid', 'seaborn-paper'])

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

sns.set(font_scale=1)
# pal = sns.color_palette("mako", 3)
# print(pal)

pal = ["#4FC0D0", "#1B6B93"]

plt.figure(figsize=(6,4.5))

g = sns.barplot(x='Instance', y='Time', hue='System', data=full_df, palette=pal, edgecolor=".3")

#g.set_xlabel('Instance', fontsize=20)
#g.set_xlabel('\nInstance', fontsize=20)
g.set_ylabel('Running time (in seconds)', fontsize=20)



h,l = g.get_legend_handles_labels()
plt.legend(h[0:3], l[0:3], loc='upper left', frameon=True, fontsize=20)
plt.tight_layout()
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
#plt.xticks(rotation=20)
if bit == 32:
  plt.yticks([0, 0.5, 1, 1.5])
else:
  plt.yticks([0, 1, 2, 3, 4, 5])

fig = g.get_figure()
plt.savefig("output/" + str(bit) + "bit-heavy-key.pdf")
plt.clf()






==> figures/increasing_input_size.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math
import os

# input: csv data as triples of (tag, test_name, running_time)

if not(os.path.exists("output") and os.path.isdir("output")):
  os.mkdir("output")

data = []
ct = 0
with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    bit = int(row[0])
    n = int(row[1])
    dist = row[2]
    param = row[3]
    dist_and_param = str(dist) + "-" + str(param)

    ours = float(row[4])
    plis = float(row[5])
    ips2ra = float(row[6])
    regionssort = float(row[7])
    plss = float(row[8])
    ips4o = float(row[9])
    dist_and_param = str(dist) + "-" + str(param)
    # data.append([system, n, semi_eq, semi_eq_t, semi_less, semi_less_t, parlay_sample, parlay_integer, parlay_group_by, gssb_semi, region, ips4o, ips2ra])

    data.append([dist_and_param,n,"Ours",ours,0])
    data.append([dist_and_param,n,"PLIS",plis,0])
    data.append([dist_and_param,n,"IPS$^2$Ra",ips2ra,0])
    data.append([dist_and_param,n,"RS",regionssort,0])
    data.append([dist_and_param,n,"PLSS",plss,1])
    data.append([dist_and_param,n,"IPS$^4$o",ips4o,1])

full_df = pd.DataFrame(data, columns = ["Dist", "N", "System", "Time", "Type"])
times = full_df["Time"]
dists = full_df["Dist"]
print(set(dists))

for dist in set(dists):
  plt.figure()
  print(dist)
  df = full_df.loc[full_df["Dist"] == dist]
  times = set(df["Time"])
  print(times)
  min_time = min(times)
  max_time = max(times)

  plt.style.use(['seaborn-darkgrid', 'seaborn-paper'])

  plt.rcParams['ps.useafm'] = True
  plt.rcParams['pdf.use14corefonts'] = True
  plt.rcParams['text.usetex'] = True

  sns.set(font_scale=1)
  pal = sns.color_palette("mako_r", len(set(full_df["System"])))
  g = sns.lineplot(x='N', y='Time', hue="System", style="System", markers=True, markersize=12, data = df, palette=pal)

  plt.xscale("log")
  plt.yscale("log")

  #g.axhline(10, ls='--', color='gray')
  #g.axhline(64, ls='--', color='green')
  #g.axhline(1024, ls='--', color='red')
  g.set_xlabel('Input size $\\times 10^7$ (logscale)', fontsize=25)
  g.set_ylabel('Running time (logscale)', fontsize=25)
  g.set(xticks=[10**7, 2*10**7, 5*10**7, 10**8, 2*10**8, 5*10**8, 10**9, 2*10**9])
  g.set(xticklabels=["1", "2", "5", "10", "20", "50", "100", "200"])
    
  if max_time * 1.5 >= 50: 
    print(max_time, 50)
    g.set(yticks=[0.001, 0.01, 0.05, 0.1, 0.5, 1, 2, 5, 10, 20, 50])
    g.set(yticklabels=["0.001", "0.01", "0.05",  "0.1", "0.5", "1", "2", "5", "10", "20", "50"])
  elif max_time * 1.5 >= 20: 
    print(max_time, 10)
    g.set(yticks=[0.001, 0.01, 0.05, 0.1, 0.5, 1, 2, 5, 10, 20])
    g.set(yticklabels=["0.001", "0.01", "0.05",  "0.1", "0.5", "1", "2", "5", "10", "20"])
  elif max_time * 1.5 >= 10: 
    print(max_time, 10)
    g.set(yticks=[0.001, 0.01, 0.05, 0.1, 0.5, 1, 2, 5, 10])
    g.set(yticklabels=["0.001", "0.01", "0.05",  "0.1", "0.5", "1", "2", "5", "10"])
  else:
    print(max_time, 5)
    g.set(yticks=[0.001, 0.01, 0.05, 0.1, 0.5, 1, 2, 5])
    g.set(yticklabels=["0.001", "0.01", "0.05",  "0.1", "0.5", "1", "2", "5"])

  plt.tick_params(axis='both', which='major', labelsize=22)
  #plt.xticks((10**3, 10**4, 10**5, 10**6))
  # plt.xticks((3**8, 3**9, 3**10, 3**11),
  # ("$3^{8}$", "$3^{9}$", "$3^{10}$", "$3^{11}$"))
  #plt.xlim((3**7, 3**12 / 1.5))
  #plt.ylim((3**7, 3**12 / 1.5))

  plt.legend(loc='upper left',labelspacing=0.3,columnspacing=0.75,frameon=True, ncol=2,facecolor="White", fontsize=18)

  #plt.xlim((500000, 10000000000))
  #plt.xlim((10000000, 10000000000))
  plt.ylim((min_time/1.5, max_time*2))
  plt.tight_layout()
  fig = g.get_figure()
  fig.savefig("output/increasing_input_size/" + str(bit) + "bit-" + dist + ".pdf")

  plt.clf()



==> figures/merge.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math
import os

# input: csv data as triples of (tag, test_name, running_time)

if not(os.path.exists("output") and os.path.isdir("output")):
  os.mkdir("output")

data = []
data2 = []
ct = 0
with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    bit = int(row[0])
    dist = row[1]
    param = row[2]
    dist_and_param = str(dist) + "\n" + str(param) + "\n"

    ours = float(row[3])
    parlay = float(row[4])
    others = float(row[5])

    data.append([dist_and_param,"DTMerge",ours])
    data.append([dist_and_param,"PLMerge",parlay])

    data2.append([dist_and_param,"Others",others])
    data2.append([dist_and_param,"Others2",others])

full_df = pd.DataFrame(data, columns = ["Instance", "System", "Time"])
full_df2 = pd.DataFrame(data2, columns = ["Instance", "System", "Time"])

plt.figure()

times = set(full_df["Time"])
min_time = min(times)
max_time = max(times)

plt.style.use(['seaborn-darkgrid', 'seaborn-paper'])

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

sns.set(font_scale=1)
# pal = sns.color_palette("mako", 3)
# print(pal)

# pal1 = [(0.24423453, 0.20678459, 0.41985299), (0.20692679, 0.48201774, 0.63812656)]
# pal2 = [(0.29215894, 0.76144162, 0.67886578), (0.29215894, 0.76144162, 0.67886578)]

pal1 = ["#4FC0D0", "#1B6B93"]
pal2 = ["#A2FF86", "#A2FF86"]

plt.figure(figsize=(6,4.5))

g = sns.barplot(x='Instance', y='Time', hue='System', data=full_df, palette=pal1, edgecolor=".3")
g = sns.barplot(x='Instance', y='Time', hue='System', data=full_df2, palette=pal2, edgecolor=".3")

#g.set_xlabel('Instance', fontsize=20)
#g.set_xlabel('\nInstance', fontsize=20)
g.set_ylabel('Running time (in seconds)', fontsize=20)



h,l = g.get_legend_handles_labels()
plt.legend(h[0:3], l[0:3], loc='upper left', frameon=True, fontsize=20)
plt.tight_layout()
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
#plt.xticks(rotation=20)
if bit == 32:
  plt.yticks([0, 0.5, 1, 1.5])
else:
  plt.yticks([0, 1,2,3,4])

fig = g.get_figure()
plt.savefig("output/" + str(bit) + "bit-merge.pdf")
plt.clf()






==> figures/scaling.py <==
#!python3
import csv
import sys

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import math

# input: csv data as triples of (tag, test_name, running_time)

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

degrees = []
data = []

dist_to_seq_times = {}
with open(sys.argv[1], 'r') as csvfile:
  reader = csv.reader(csvfile, delimiter=',')
  for row in reader:
    bit = int(row[0])
    num_threads = int(row[1])
    dist = row[2]
    param = row[3]
    dist_and_param = str(dist) + "-" + str(param)
    if dist not in dist_to_seq_times:
      dist_to_seq_times[dist] = {}
    if param not in dist_to_seq_times[dist]:
      dist_to_seq_times[dist][param] = {}

    ours = float(row[4])
    plis = float(row[5])
    ips2ra = float(row[6])
    regionssort = float(row[7])
    if bit == 64:
        raduls = float(row[8])
    plss = float(row[9])
    ips4o = float(row[10])
    if (num_threads == 1):
      dist_to_seq_times[dist][param]["ours"] = ours
      dist_to_seq_times[dist][param]["plis"] = plis
      dist_to_seq_times[dist][param]["ips2ra"] = ips2ra
      dist_to_seq_times[dist][param]["regionssort"] = regionssort
      if bit == 64:
        dist_to_seq_times[dist][param]["raduls"] = raduls
      dist_to_seq_times[dist][param]["plss"] = plss
      dist_to_seq_times[dist][param]["ips4o"] = ips4o

    data.append([dist_and_param, "Ours", num_threads, ours, dist_to_seq_times[dist][param]["ours"]/ours])
    data.append([dist_and_param, "PLIS", num_threads, plis, dist_to_seq_times[dist][param]["plis"]/plis])
    data.append([dist_and_param, "IPS$^2$Ra", num_threads, ips2ra, dist_to_seq_times[dist][param]["ips2ra"]/ips2ra])
    data.append([dist_and_param, "RS", num_threads, regionssort, dist_to_seq_times[dist][param]["regionssort"]/regionssort])
    if bit == 64:
        data.append([dist_and_param, "RD", num_threads, raduls, dist_to_seq_times[dist][param]["raduls"]/raduls])
    data.append([dist_and_param, "PLSS", num_threads, plss, dist_to_seq_times[dist][param]["plss"]/plss])
    data.append([dist_and_param, "IPS$^4$o", num_threads, ips4o, dist_to_seq_times[dist][param]["ips4o"]/ips4o])

full_df = pd.DataFrame(data, columns = ['Dist', 'Algorithm', 'Threads', 'Time', 'Speedup'])
dists = full_df["Dist"]

for dist in set(dists):
  plt.figure()
  df = full_df.loc[full_df["Dist"] == dist]
  print(dist)
  speedups = df["Speedup"]
  min_t = min(speedups)
  max_t = max(speedups)

  plt.style.use(['seaborn-whitegrid', 'seaborn-paper'])
  # plt.axes().set_facecolor("White")

  #plt.yscale("log", base=10)
  sns.set(font_scale=2)
  pal = sns.color_palette("mako_r", len(set(full_df["Algorithm"])))
  g = sns.lineplot(x='Threads', y='Speedup', hue='Algorithm', data=df, markers=True, markersize=12,style="Algorithm", dashes=False, palette=pal)
  plt.xscale("log",base=2)
  g.axes.set_yscale("log", base=2)

  #g.axhline(10, ls='--', color='gray')
  g.set_xlabel('Number of threads (logscale)', fontsize=25)
  g.set_ylabel('Self-speedup (logscale)', fontsize=25)

  plt.tick_params(axis='both', which='major', labelsize=20)

  #plt.legend(bbox_to_anchor=(1.02, 1), loc=2, borderaxespad=0.)
  #plt.legend(loc=3)
  #plt.legend(["$\epsilon=0.01$", "$\epsilon=0.1$", "$\epsilon=1$", "$\epsilon=10$", "$\epsilon=100$"], fontsize=14, fancybox=True, frameon=True, edgecolor='gray')

  plt.legend(loc='upper left',labelspacing=0.3,columnspacing=0.75,frameon=True, ncol=2, facecolor="White", fontsize=17)

  g.set(xticks=[1, 2, 4, 8, 24, 48, 96, 192])
  g.set(xticklabels=["1", "2", "4", "8", "24", "48", "96", "96h"])
  # g.set(xticks=[1, 24, 48, 96, 192])
  # g.set(xticklabels=["1", "24", "48", "96", "192"])
  g.set(yticks=[1, 2, 4, 8, 24, 48, 96])
  g.set(yticklabels=["1", "2", "4", "8", "24", "48", "96"])

  plt.ylim(0.75, max_t * 2)

  plt.tight_layout()
  fig = g.get_figure()
  fig.savefig("output/scaling/" + str(bit) + "bit-" + dist + ".pdf")

